Authoring image decompositions with generative models

We show how to extend traditional intrinsic image decompositions to incorporate further layers above albedo and shading. It is hard to obtain data to learn a multi-layer decomposition. Instead, we can learn to decompose an image into layers that are "like this" by authoring generative models for each layer using proxy examples that capture the Platonic ideal (Mondrian images for albedo; rendered 3D primitives for shading; material swatches for shading detail). Our method then generates image layers, one from each model, that explain the image. Our approach rests on innovation in generative models for images. We introduce a Convolutional Variational Auto Encoder (conv-VAE), a novel VAE architecture that can reconstruct high fidelity images. The approach is general, and does not require that layers admit a physical interpretation.

==> Figures/FullImagenetImages/crop.m <==
d = dir('im_*.png');

for i = 1:numel(d)
    im = imread(d(i).name);
    mask = imread(['mask' d(i).name(3:end)]);
    pred = imread(['shading' d(i).name(3:end)]);
    
    [X,Y] = find(mask(:,:,1));
    x_m = max(X);
    y_m = max(Y);
    
    im = im(1:x_m,1:y_m,:);
    pred = pred(1:x_m, 1:y_m,:);
    
    imwrite(im, ['input_' num2str(i) '.png']);
    imwrite(pred, ['pred_' num2str(i) '.png']);
end



==> Figures/IsolaCompare/TrainPatches/clean.m <==
d = dir('output/*.jpg');


for i = 1:numel(d)
    outp = imread(['output/' d(i).name]);
    targ = imread(['target/' d(i).name]);
    imshow(outp)
    [fname, pathname,~] = uigetfile('/media/data/2016Intrinsic/masked/mask/*.png');
    mask = imread([pathname '/' fname]);
    mask = imresize(mask, [256,256]);
    outp(repmat(~mask,[1,1,3])) = 0;
    
    imwrite(outp, ['output_clean/' d(i).name]);
end
